When regression coefficients change over time: A proposal

A common approach in forecasting problems is to estimate a least-squares regression (or other statistical learning models) from past data, which is then applied to predict future outcomes. An underlying assumption is that the same correlations that were observed in the past still hold for the future. We propose a model for situations when this assumption is not met: adopting methods from the state space literature, we model how regression coefficients change over time. Our approach can shed light on the large uncertainties associated with forecasting the future, and how much of this is due to changing dynamics of the past. Our simulation study shows that accurate estimates are obtained when the outcome is continuous, but the procedure fails for binary outcomes.

==> anc/dynamic_model_binary_outcome_with_trend_reparameterized.stan <==
data {
  int<lower=0> includeTrend; // Set includeTrend = 0 if trends should not be modeled, any other value will allow for trends in the parameters.

  int<lower=0> N; // # observations
  int<lower=0> p;   // number of predictors
  int<lower=0> timePeriods; // # of time periods
  int<lower=0> futureTimePeriods; // # of future time periods for which we want predictions
  // array[timePeriods] int s; // # observations in each time period
  int s[timePeriods]; // the same before Stan version 2.27

  // prior mean and covariance matrix of the state vector (taken from https://github.com/stan-dev/example-models/tree/master/misc/dlm)
  // assume for simplicity that this is identical for all covariates?
  vector[p] m0;
  matrix[p, p] C0;
  // and for the trend vector
  vector[p] m0_nu;
  matrix[p, p] C0_nu;
  
  // data
  matrix[N, p] x;   // predictor matrix
  int<lower=0,upper=1> y[N];
  // vector[N] y;		// outcome vector
}
parameters {
  real<lower = 0> sigma_alpha[p];
  real<lower = 0> sigma_betaObs[p];
  real<lower = 0> sigma_nu[p];
  matrix[timePeriods + futureTimePeriods, p] betaObs_raw;
  matrix[timePeriods + futureTimePeriods, p] alpha;
  matrix[timePeriods + futureTimePeriods, p] nu;
}
transformed parameters {
  // for reasons for reparameterization, see https://mc-stan.org/docs/2_28/stan-users-guide/reparameterization.html (Neals Funnel) and https://mc-stan.org/users/documentation/case-studies/divergences_and_bias.html
  matrix[timePeriods + futureTimePeriods, p] betaObs;
  // implies betaObs[:, varcounter] ~ normal(alpha[1:timePeriods,varcounter], sigma_betaObs[varcounter]);
  for (varcounter in 1:p) {
    betaObs[:, varcounter] = alpha[:, varcounter] + sigma_betaObs[varcounter] * betaObs_raw[:, varcounter];
  }
}
model {
  int pos;

  // not exactly following this recommendation: https://mc-stan.org/docs/2_28/stan-users-guide/hierarchical-priors.html#ref-ChungEtAl:2013, which suggest 1 instead of 1.05
  sigma_alpha ~ gamma(rep_vector(1.05, p), rep_vector(1.0/10.0, p));
  sigma_betaObs ~ gamma(rep_vector(1.05, p), rep_vector(1.0/10.0, p));

  // trend modeling
  sigma_nu ~ gamma(rep_vector(1.05, p), rep_vector(1.0/10.0, p));

  // loop over all covariates, can this be parallelized?
  for (varcounter in 1:p) {
    if (includeTrend) {
      // independence assumption between covariates encoded here
      nu[1, varcounter] ~ normal(m0_nu[varcounter], C0_nu[varcounter,varcounter]);
      nu[2:(timePeriods + futureTimePeriods), varcounter] ~ normal(nu[1:(timePeriods + futureTimePeriods - 1), varcounter], sigma_nu[varcounter]);
    }

    // independence assumption between covariates encoded here
    alpha[1, varcounter] ~ normal(m0[varcounter], C0[varcounter,varcounter]);
    // use nu only if includeTrend != 0
    alpha[2:(timePeriods + futureTimePeriods), varcounter] ~ normal(includeTrend ? alpha[1:(timePeriods + futureTimePeriods - 1),varcounter] + nu[1:(timePeriods + futureTimePeriods - 1),varcounter] : alpha[1:(timePeriods + futureTimePeriods - 1), varcounter], sigma_alpha[varcounter]);

    // fluctuation equation (because we have multiple observations for each point in time)
    // betaObs[:, varcounter] ~ normal(alpha[1:timePeriods,varcounter], sigma_betaObs[varcounter]);
    betaObs_raw[:, varcounter] ~ std_normal();
  }

  // observation equation
  pos = 1;
  for (t in 1:timePeriods) {
    // segment and block use only observations from time period t
	  segment(y, pos, s[t]) ~ bernoulli_logit(to_vector(block(x, pos, 1, s[t], p) * to_vector(betaObs[t,:])));
	  pos = pos + s[t];
  }
}


==> anc/dynamic_model_continuous_outcome_with_trend_reparameterized.stan <==
data {
  int<lower=0> includeTrend; // Set includeTrend = 0 if trends should not be modeled, any other value will allow for trends in the parameters.

  int<lower=0> N; // # observations
  int<lower=0> p;   // number of predictors
  int<lower=0> timePeriods; // # of time periods
  int<lower=0> futureTimePeriods; // # of future time periods for which we want predictions
  // array[timePeriods] int s; // # observations in each time period
  int s[timePeriods]; // the same before Stan version 2.27

  // prior mean and covariance matrix of the state vector (taken from https://github.com/stan-dev/example-models/tree/master/misc/dlm)
  // assume for simplicity that this is identical for all covariates?
  vector[p] m0;
  matrix[p, p] C0;
  // and for the trend vector
  vector[p] m0_nu;
  matrix[p, p] C0_nu;
  
  // data
  matrix[N, p] x;   // predictor matrix
  real y[N];
  // vector[N] y;		// outcome vector
}
parameters {
  real<lower = 0> sigma_alpha[p];
  real<lower = 0> sigma_betaObs[p];
  real<lower = 0> sigma_nu[p];
  real<lower = 0> sigma_y;
  matrix[timePeriods + futureTimePeriods, p] betaObs_raw;
  matrix[timePeriods + futureTimePeriods, p] alpha;
  matrix[timePeriods + futureTimePeriods, p] nu;
}
transformed parameters {
  // for reasons for reparameterization, see https://mc-stan.org/docs/2_28/stan-users-guide/reparameterization.html (Neals Funnel) and https://mc-stan.org/users/documentation/case-studies/divergences_and_bias.html
  matrix[timePeriods + futureTimePeriods, p] betaObs;
  // implies betaObs[:, varcounter] ~ normal(alpha[1:timePeriods,varcounter], sigma_betaObs[varcounter]);
  for (varcounter in 1:p) {
    betaObs[:, varcounter] = alpha[:, varcounter] + sigma_betaObs[varcounter] * betaObs_raw[:, varcounter];
  }
}
model {
  int pos;

  // not exactly following this recommendation: https://mc-stan.org/docs/2_28/stan-users-guide/hierarchical-priors.html#ref-ChungEtAl:2013, which suggest 1 instead of 1.05
  sigma_alpha ~ gamma(rep_vector(1.05, p), rep_vector(1.0/10.0, p));
  sigma_betaObs ~ gamma(rep_vector(1.05, p), rep_vector(1.0/10.0, p));
  sigma_y ~ gamma(1.05, 1.0/10.0);

  // trend modeling
  sigma_nu ~ gamma(rep_vector(1.05, p), rep_vector(1.0/10.0, p));

  // loop over all covariates, can this be parallelized?
  for (varcounter in 1:p) {
    if (includeTrend) {
      // independence assumption between covariates encoded here
      nu[1, varcounter] ~ normal(m0_nu[varcounter], C0_nu[varcounter,varcounter]);
      nu[2:(timePeriods + futureTimePeriods), varcounter] ~ normal(nu[1:(timePeriods + futureTimePeriods - 1), varcounter], sigma_nu[varcounter]);
    }

    // independence assumption between covariates encoded here
    alpha[1, varcounter] ~ normal(m0[varcounter], C0[varcounter,varcounter]);
    // use nu only if includeTrend != 0
    alpha[2:(timePeriods + futureTimePeriods), varcounter] ~ normal(includeTrend ? alpha[1:(timePeriods + futureTimePeriods - 1),varcounter] + nu[1:(timePeriods + futureTimePeriods - 1),varcounter] : alpha[1:(timePeriods + futureTimePeriods - 1), varcounter], sigma_alpha[varcounter]);

    // fluctuation equation (because we have multiple observations for each point in time)
    // betaObs[:, varcounter] ~ normal(alpha[1:timePeriods,varcounter], sigma_betaObs[varcounter]);
    betaObs_raw[:, varcounter] ~ std_normal();
  }

  // observation equation
  pos = 1;
  for (t in 1:timePeriods) {
    // segment and block use only observations from time period t
	  segment(y, pos, s[t]) ~ normal(to_vector(block(x, pos, 1, s[t], p) * to_vector(betaObs[t,:])), sigma_y);
	  pos = pos + s[t];
  }
}


==> anc/simulation.R <==
#################

library("colorspace"); q4 <- palette.colors(palette = "Okabe-Ito")
library("rstan")

# Create Data
set.seed(3434)

n <- 100
y_ts <-
  structure(c(1120, 1160, 963, 1210, 1160, 1160, 813, 1230, 1370, 1140, 995, 935,
              1110, 994, 1020, 960, 1180, 799, 958, 1140, 1100, 1210, 1150, 1250, 1260, 1220,
              1030, 1100, 774, 840, 874, 694, 940, 833, 701, 916, 692, 1020, 1050, 969, 831,
              726, 456, 824, 702, 1120, 1100, 832, 764, 821, 768, 845, 864, 862, 698, 845,
              744, 796, 1040, 759, 781, 865, 845, 944, 984, 897, 822, 1010, 771, 676, 649,
              846, 812, 742, 801, 1040, 860, 874, 848, 890, 744, 749, 838, 1050, 918, 986,
              797, 923, 975, 815, 1020, 906, 901, 1170, 912, 746, 919, 718, 714, 740),
            .Dim = c(1, 100))

# calculate moving average
ma <- function(x, n = 8){stats::filter(x, rep(1 / n, n), sides = 2)}
y_ts_smooth <- ma(y_ts[1, ])

# simulate data
dt <- data.frame(ts = rep(y_ts, each = 5),
                t = rep(1:100, each = 5),
                x0 = rep(1, 500),
                x1 = rnorm(500, 0, 1),
                x2 = rnorm(500, 0, 20))
dt$y <- dt$ts * dt$x0 + 30 * dt$x1 + rnorm(5 * 100, 0, 5)
dt$y_binary1 <- rbinom(500, size = rep(1, 500), prob = 1 / (1 + exp(-((dt$ts - 919.35) * dt$x0 + 30 * dt$x1))))
dt$y_binary2 <- as.integer(dt$y > dt$ts * dt$x0 + 30 * dt$x1)
dt$y_binary3 <- as.integer(dt$y > 900)

pdf("visualize_simulated_data.pdf", width = 12)
plot(x = seq(1, 100, length = 500), dt$y, xlab = "time", ylab = "y", col = q4[1])
lines(x = seq(1, 100, length = 100), y_ts_smooth, col = q4[2], lty = "solid", lwd = 2)
points(x = seq(1, 100, length = 500), dt$ts + 30 * dt$x1, col = q4[3])
points(x = seq(1, 100, length = 100), y_ts[1,], col = q4[2], lwd = 2)
# points(x = seq(1, 100, length = 500), dt$y)
abline(v = 350 / 5)
text(x = c(200, 450) / 5, y = 1400, labels = c("Training", "Test"))
legend("bottomleft", lty = 1, legend = c("time series (with moving average)", "signal = time series + 30*x1 + 0*x2", "observed values = signal + N(0, 5)"), col = q4[c(2, 3, 1)])
dev.off()

dt_train <- dt[1:(5*70),]
dt_test <- dt[(1+(5*70)):500,]

dt_test_X <- dt_test

############################################
# test continuous outcome y <- dt$ts * dt$x0 + 30 * dt$x1 + rnorm(5 * 100, 0, 5)
############################################

numCovariates <- 3
dynamicModelData = list(
    includeTrend = 0,
    N = nrow(dt_train),
    p = numCovariates,
    timePeriods = length(unique(dt_train$t)),
    futureTimePeriods = 30, # for how many time periods in the future do we need predictions?
    s = data.table::data.table(dt_train)[, .N, by = .(t)]$N,
    m0 = rep(0, numCovariates),
    C0 = 1e+07 * diag(numCovariates),
    m0_nu = rep(0, numCovariates),
    C0_nu = 1e+07 * diag(numCovariates),
    x = data.frame(dt_train$x0, dt_train$x1, dt_train$x2),
    y = dt_train$y
)

dyn_fit <- stan(file = "dynamic_model_continuous_outcome_with_trend_reparameterized.stan", data = dynamicModelData, iter=2000, chains=8, cores = 8,
#               no progress after 10 iterations with the following: control = list(max_treedepth = 15, adapt_delta = 0.9)
               control = list(adapt_delta = 0.9, stepsize = 0.8), # one might also try: algorithm = 'HMC'
                open_progress = FALSE, verbose = TRUE, refresh = 100)


la <- extract(dyn_fit, permuted = TRUE) # return a list of arrays

ndraws <- 8000
# get predicted future values for betaObs and for predicted y
futureBetaObs <- array(NA_real_, c(ndraws, 100, 3))
futurePredictedY <- array(NA_real_, c(nrow(dt_test_X), ndraws))
futurePredictedY_var_too_low <- array(NA_real_, c(nrow(dt_test_X), ndraws))
for (t in 71:100) {
    for (p in 1:3) {
        futureBetaObs[, t, p] <- rnorm(ndraws, la$alpha[, t, p], la$sigma_betaObs[, p])
    }

    for (draw in 1:ndraws) {
        if (length(which(dt_test$t == t)) > 0) { # run the following only if we have covariates at time t
            futurePredictedY[which(dt_test$t == t), draw] <- as.matrix(dt_test_X[which(dt_test$t == t), c("x0", "x1", "x2")]) %*% la$betaObs[draw, t, ]
            futurePredictedY_var_too_low[which(dt_test$t == t), draw] <- as.matrix(dt_test_X[which(dt_test$t == t), c("x0", "x1", "x2")]) %*% la$alpha[draw, t, ]
        }
    }
}

# note that la$alpha and la$betaObs are very similar, but we would underestimate variances when la$alpha gets used
apply(la$alpha, 2:3, mean) #  reflects true values over time
apply(la$betaObs, 2:3, mean) # same
apply(la$alpha, 2:3, sd)[1:10,] # but variances of MCMC draws are not identical (sd(la$alpha[,1,1]))
apply(la$betaObs, 2:3, sd)[1:10,] # but variances are not identical

## few signs that chains did not mix..
plot(futurePredictedY[49,])
plot(la$betaObs[, 30, 2])

alpha <- apply(la$alpha, 2:3, mean)
alpha.lb <- apply(la$alpha, 2:3, quantile, probs = 0.025)
alpha.ub <- apply(la$alpha, 2:3, quantile, probs = 0.975)

futurePredictedY_mean <- apply(futurePredictedY, 1, mean)
futurePredictedY.lb <- apply(futurePredictedY, 1, quantile, probs = 0.025)
futurePredictedY.ub <- apply(futurePredictedY, 1, quantile, probs = 0.975)

betaObs <- apply(la$betaObs, 2:3, mean)
betaObs.lb <- apply(la$betaObs, 2:3, quantile, probs = 0.025)
betaObs.ub <- apply(la$betaObs, 2:3, quantile, probs = 0.975)

# plot alpha over time and compare with true values
pdf("smoothed_time_series.pdf")
for (i in 1:1) { # dim(la$alpha)[3]
    plot(1:dim(la$alpha)[2], alpha[,i], ylim = c(min(alpha.lb[,i]), max(alpha.ub[,i])), type = 'l', ylab = "y", xlab = "time"); 
    points(1:dim(la$alpha)[2], y = alpha.lb[,i], lty = 'dotted', type = 'l');
    points(1:dim(la$alpha)[2], y = alpha.ub[,i], lty = 'dotted', type = 'l');
}
points(y_ts[1, ], type = 'p', col = q4[2])
points(y_ts_smooth, type = 'l', col = q4[2])
legend("bottomleft", lty = 1, legend = c("time series and its moving average (as above)", "smoothed times series (with 95%-credibility interval)"), col = q4[c(2, 1)])
abline(v = 70)
text(x = c(35, 85), y = 400, labels = c("Training", "Test"))
dev.off()

pdf("compare_predictions_with_simulated_data.pdf")
plot(x = seq(71, 100, length = 150), y = futurePredictedY_mean, ylim = c(-50, 1500), col = q4[4], xlab = "time", ylab = "y", main = "Predictions during test period")
segments(x0 = seq(71, 100, length = 150), x1 = seq(71, 100, length = 150), col = q4[4], y0 = futurePredictedY.lb, y1 = futurePredictedY.ub)
points(seq(71, 100, length = 150), dt_test$y)
dev.off()

pdf("coefficients_over_time.pdf")
par(mfrow = c(2,1))
plot(1:dim(la$alpha)[2], alpha[,2], ylim = c(min(alpha.lb[,2]), max(alpha.ub[,2])), type = 'l', ylab = expression(b[1]), xlab = "time"); 
legend("topleft", lty = 1, legend = c("true coefficient", "estimate (with 95%-credibility interval)"), col = q4[c(2, 1)])
points(1:dim(la$alpha)[2], y = alpha.lb[,2], lty = 'dotted', type = 'l');
points(1:dim(la$alpha)[2], y = alpha.ub[,2], lty = 'dotted', type = 'l');
abline(h = 30, lty = "dotdash", col = q4[2])
abline(v = 70)
text(x = c(35, 85), y = 27.5, labels = c("Training", "Test"))

plot(1:dim(la$alpha)[2], alpha[,3], ylim = c(min(alpha.lb[,3]), max(alpha.ub[,3])), type = 'l', ylab = expression(b[2]), xlab = "time"); 
points(1:dim(la$alpha)[2], y = alpha.lb[,3], lty = 'dotted', type = 'l');
points(1:dim(la$alpha)[2], y = alpha.ub[,3], lty = 'dotted', type = 'l');
abline(h = 0, lty = "dotdash", col = q4[2])
abline(v = 70)
text(x = c(35, 85), y = -0.15, labels = c("Training", "Test"))
dev.off()

####################################
# test binary outcomes. y_binary1 <- as.integer(dt$y > dt$ts * dt$x0 + 30 * dt$x1)
####################################


numCovariates <- 3
dynamicModelData = list(
    includeTrend = 0,
    N = nrow(dt_train),
    p = numCovariates,
    timePeriods = length(unique(dt_train$t)),
    futureTimePeriods = 30, # for how many time periods in the future do we need predictions?
    s = data.table::data.table(dt_train)[, .N, by = .(t)]$N,
    m0 = rep(0, numCovariates),
    C0 = 1e+07 * diag(numCovariates),
    m0_nu = rep(0, numCovariates),
    C0_nu = 1e+07 * diag(numCovariates),
    x = data.frame(dt_train$x0, dt_train$x1, dt_train$x2),
    y = dt_train$y_binary1
)


dyn_fit <- stan(file = "dynamic_model_binary_outcome_with_trend_reparameterized.stan", data = dynamicModelData, iter=2000, chains=8, cores = 8,
#               no progress after 10 iterations with the following: control = list(max_treedepth = 15, adapt_delta = 0.9)
               control = list(adapt_delta = 0.9, stepsize = 0.8), # one might also try: algorithm = 'HMC'
                open_progress = FALSE, verbose = TRUE, refresh = 100)

la <- extract(dyn_fit, permuted = TRUE) # return a list of arrays

ndraws <- 8000
# get predicted future values for betaObs and for predicted y
futureBetaObs <- array(NA_real_, c(ndraws, 100, 3))
futurePredictedY <- array(NA_real_, c(nrow(dt_test_X), ndraws))
for (t in 71:100) {
    for (p in 1:3) {
        futureBetaObs[, t, p] <- rnorm(ndraws, la$alpha[, t, p], la$sigma_betaObs[, p])
    }

    for (draw in 1:ndraws) {
        if (length(which(dt_test$t == t)) > 0) { # run the following only if we have covariates at time t
            futurePredictedY[which(dt_test$t == t), draw] <- as.matrix(dt_test_X[which(dt_test$t == t), c("x0", "x1", "x2")]) %*% la$betaObs[draw, t, ]
        }
    }
}

## few signs that chains did not mix..
plot(futurePredictedY[49,])
plot(la$betaObs[, 30, 2])


alpha <- apply(la$alpha, 2:3, mean)
alpha.lb <- apply(la$alpha, 2:3, quantile, probs = 0.025)
alpha.ub <- apply(la$alpha, 2:3, quantile, probs = 0.975)

futurePredictedY_mean <- apply(futurePredictedY, 1, mean)
futurePredictedY.lb <- apply(futurePredictedY, 1, quantile, probs = 0.025)
futurePredictedY.ub <- apply(futurePredictedY, 1, quantile, probs = 0.975)

betaObs <- apply(la$betaObs, 2:3, mean)
betaObs.lb <- apply(la$betaObs, 2:3, quantile, probs = 0.025)
betaObs.ub <- apply(la$betaObs, 2:3, quantile, probs = 0.975)

# plot alpha over time and compare with true values
pdf("smoothed_time_series_binary1.pdf")
for (i in 1:1) { # dim(la$alpha)[3]
    plot(1:dim(la$alpha)[2], alpha[,i], ylim = c(min(alpha.lb[,i]), max(alpha.ub[,i])), type = 'l', ylab = "y", xlab = "time"); 
    points(1:dim(la$alpha)[2], y = alpha.lb[,i], lty = 'dotted', type = 'l');
    points(1:dim(la$alpha)[2], y = alpha.ub[,i], lty = 'dotted', type = 'l');
}
points(y_ts[1, ], type = 'p', col = 2)
points(y_ts_smooth, type = 'l', col = 2)
legend("bottomleft", lty = 1, legend = c("time series and its moving average (as above)", "smoothed times series (with 95%-credibility interval)"), col = c(2, 1))
abline(v = 70)
text(x = c(35, 85), y = 400, labels = c("Training", "Test"))
dev.off()

pdf("compare_predictions_with_simulated_data_binary1.pdf")
plot(x = seq(71, 100, length = 150), y = futurePredictedY_mean, ylim = c(0, 1), col = 4, xlab = "time", ylab = "y", main = "Predictions during test period")
segments(x0 = seq(71, 100, length = 150), x1 = seq(71, 100, length = 150), col = 4, y0 = futurePredictedY.lb, y1 = futurePredictedY.ub)
points(seq(71, 100, length = 150), dt_test$y_binary1)
dev.off()

pdf("coefficients_over_time_binary1.pdf")
par(mfrow = c(2,1))
plot(1:dim(la$alpha)[2], alpha[,2], ylim = c(min(alpha.lb[,2]), max(alpha.ub[,2])), type = 'l', ylab = expression(b[1]), xlab = "time"); 
legend("topleft", lty = 1, legend = c("true coefficient", "estimate (with 95%-credibility interval)"), col = c(2, 1))
points(1:dim(la$alpha)[2], y = alpha.lb[,2], lty = 'dotted', type = 'l');
points(1:dim(la$alpha)[2], y = alpha.ub[,2], lty = 'dotted', type = 'l');
abline(h = 30, lty = "dotdash", col = 2)
abline(v = 70)
text(x = c(35, 85), y = 27.5, labels = c("Training", "Test"))

plot(1:dim(la$alpha)[2], alpha[,3], ylim = c(min(alpha.lb[,3]), max(alpha.ub[,3])), type = 'l', ylab = expression(b[2]), xlab = "time"); 
points(1:dim(la$alpha)[2], y = alpha.lb[,3], lty = 'dotted', type = 'l');
points(1:dim(la$alpha)[2], y = alpha.ub[,3], lty = 'dotted', type = 'l');
abline(h = 0, lty = "dotdash", col = 2)
abline(v = 70)
text(x = c(35, 85), y = -0.15, labels = c("Training", "Test"))
dev.off()


####################################
# test binary outcomes. y_binary3 <- as.integer(dt$y > 900)
####################################

numCovariates <- 3
dynamicModelData = list(
    includeTrend = 0,
    N = nrow(dt_train),
    p = numCovariates,
    timePeriods = length(unique(dt_train$t)),
    futureTimePeriods = 30, # for how many time periods in the future do we need predictions?
    s = data.table::data.table(dt_train)[, .N, by = .(t)]$N,
    m0 = rep(0, numCovariates),
    C0 = 1e+07 * diag(numCovariates),
    m0_nu = rep(0, numCovariates),
    C0_nu = 1e+07 * diag(numCovariates),
    x = data.frame(dt_train$x0, dt_train$x1, dt_train$x2),
    y = dt_train$y_binary3
)


dyn_fit <- stan(file = "dynamic_model_binary_outcome_with_trend_reparameterized.stan", data = dynamicModelData, iter=2000, chains=8, cores = 8,
#               no progress after 10 iterations with the following: control = list(max_treedepth = 15, adapt_delta = 0.9)
               control = list(adapt_delta = 0.9, stepsize = 0.8), # one might also try: algorithm = 'HMC'
                open_progress = FALSE, verbose = TRUE, refresh = 100)

la <- extract(dyn_fit, permuted = TRUE) # return a list of arrays

ndraws <- 8000
# get predicted future values for betaObs and for predicted y
futureBetaObs <- array(NA_real_, c(ndraws, 100, 3))
futurePredictedY <- array(NA_real_, c(nrow(dt_test_X), ndraws))
for (t in 71:100) {
    for (p in 1:3) {
        futureBetaObs[, t, p] <- rnorm(ndraws, la$alpha[, t, p], la$sigma_betaObs[, p])
    }

    for (draw in 1:ndraws) {
        if (length(which(dt_test$t == t)) > 0) { # run the following only if we have covariates at time t
            futurePredictedY[which(dt_test$t == t), draw] <- as.matrix(dt_test_X[which(dt_test$t == t), c("x0", "x1", "x2")]) %*% la$betaObs[draw, t, ]
        }
    }
}

## chains did not mix.. results cannot be trusted
plot(futurePredictedY[49,])
plot(la$betaObs[, 30, 2])


==> arxiv submission/anc/simulation.R <==
#################

library("colorspace"); q4 <- palette.colors(palette = "Okabe-Ito")
library("rstan")

# Create Data
set.seed(3434)

n <- 100
y_ts <-
  structure(c(1120, 1160, 963, 1210, 1160, 1160, 813, 1230, 1370, 1140, 995, 935,
              1110, 994, 1020, 960, 1180, 799, 958, 1140, 1100, 1210, 1150, 1250, 1260, 1220,
              1030, 1100, 774, 840, 874, 694, 940, 833, 701, 916, 692, 1020, 1050, 969, 831,
              726, 456, 824, 702, 1120, 1100, 832, 764, 821, 768, 845, 864, 862, 698, 845,
              744, 796, 1040, 759, 781, 865, 845, 944, 984, 897, 822, 1010, 771, 676, 649,
              846, 812, 742, 801, 1040, 860, 874, 848, 890, 744, 749, 838, 1050, 918, 986,
              797, 923, 975, 815, 1020, 906, 901, 1170, 912, 746, 919, 718, 714, 740),
            .Dim = c(1, 100))

# calculate moving average
ma <- function(x, n = 8){stats::filter(x, rep(1 / n, n), sides = 2)}
y_ts_smooth <- ma(y_ts[1, ])

# simulate data
dt <- data.frame(ts = rep(y_ts, each = 5),
                t = rep(1:100, each = 5),
                x0 = rep(1, 500),
                x1 = rnorm(500, 0, 1),
                x2 = rnorm(500, 0, 20))
dt$y <- dt$ts * dt$x0 + 30 * dt$x1 + rnorm(5 * 100, 0, 5)
dt$y_binary1 <- rbinom(500, size = rep(1, 500), prob = 1 / (1 + exp(-((dt$ts - 919.35) * dt$x0 + 30 * dt$x1))))
dt$y_binary2 <- as.integer(dt$y > dt$ts * dt$x0 + 30 * dt$x1)
dt$y_binary3 <- as.integer(dt$y > 900)

pdf("visualize_simulated_data.pdf", width = 12)
plot(x = seq(1, 100, length = 500), dt$y, xlab = "time", ylab = "y", col = q4[1])
lines(x = seq(1, 100, length = 100), y_ts_smooth, col = q4[2], lty = "solid", lwd = 2)
points(x = seq(1, 100, length = 500), dt$ts + 30 * dt$x1, col = q4[3])
points(x = seq(1, 100, length = 100), y_ts[1,], col = q4[2], lwd = 2)
# points(x = seq(1, 100, length = 500), dt$y)
abline(v = 350 / 5)
text(x = c(200, 450) / 5, y = 1400, labels = c("Training", "Test"))
legend("bottomleft", lty = 1, legend = c("time series (with moving average)", "signal = time series + 30*x1 + 0*x2", "observed values = signal + N(0, 5)"), col = q4[c(2, 3, 1)])
dev.off()

dt_train <- dt[1:(5*70),]
dt_test <- dt[(1+(5*70)):500,]

dt_test_X <- dt_test

############################################
# test continuous outcome y <- dt$ts * dt$x0 + 30 * dt$x1 + rnorm(5 * 100, 0, 5)
############################################

numCovariates <- 3
dynamicModelData = list(
    includeTrend = 0,
    N = nrow(dt_train),
    p = numCovariates,
    timePeriods = length(unique(dt_train$t)),
    futureTimePeriods = 30, # for how many time periods in the future do we need predictions?
    s = data.table::data.table(dt_train)[, .N, by = .(t)]$N,
    m0 = rep(0, numCovariates),
    C0 = 1e+07 * diag(numCovariates),
    m0_nu = rep(0, numCovariates),
    C0_nu = 1e+07 * diag(numCovariates),
    x = data.frame(dt_train$x0, dt_train$x1, dt_train$x2),
    y = dt_train$y
)

dyn_fit <- stan(file = "dynamic_model_continuous_outcome_with_trend_reparameterized.stan", data = dynamicModelData, iter=2000, chains=8, cores = 8,
#               no progress after 10 iterations with the following: control = list(max_treedepth = 15, adapt_delta = 0.9)
               control = list(adapt_delta = 0.9, stepsize = 0.8), # one might also try: algorithm = 'HMC'
                open_progress = FALSE, verbose = TRUE, refresh = 100)


la <- extract(dyn_fit, permuted = TRUE) # return a list of arrays

ndraws <- 8000
# get predicted future values for betaObs and for predicted y
futureBetaObs <- array(NA_real_, c(ndraws, 100, 3))
futurePredictedY <- array(NA_real_, c(nrow(dt_test_X), ndraws))
futurePredictedY_var_too_low <- array(NA_real_, c(nrow(dt_test_X), ndraws))
for (t in 71:100) {
    for (p in 1:3) {
        futureBetaObs[, t, p] <- rnorm(ndraws, la$alpha[, t, p], la$sigma_betaObs[, p])
    }

    for (draw in 1:ndraws) {
        if (length(which(dt_test$t == t)) > 0) { # run the following only if we have covariates at time t
            futurePredictedY[which(dt_test$t == t), draw] <- as.matrix(dt_test_X[which(dt_test$t == t), c("x0", "x1", "x2")]) %*% la$betaObs[draw, t, ]
            futurePredictedY_var_too_low[which(dt_test$t == t), draw] <- as.matrix(dt_test_X[which(dt_test$t == t), c("x0", "x1", "x2")]) %*% la$alpha[draw, t, ]
        }
    }
}

# note that la$alpha and la$betaObs are very similar, but we would underestimate variances when la$alpha gets used
apply(la$alpha, 2:3, mean) #  reflects true values over time
apply(la$betaObs, 2:3, mean) # same
apply(la$alpha, 2:3, sd)[1:10,] # but variances of MCMC draws are not identical (sd(la$alpha[,1,1]))
apply(la$betaObs, 2:3, sd)[1:10,] # but variances are not identical

## few signs that chains did not mix..
plot(futurePredictedY[49,])
plot(la$betaObs[, 30, 2])

alpha <- apply(la$alpha, 2:3, mean)
alpha.lb <- apply(la$alpha, 2:3, quantile, probs = 0.025)
alpha.ub <- apply(la$alpha, 2:3, quantile, probs = 0.975)

futurePredictedY_mean <- apply(futurePredictedY, 1, mean)
futurePredictedY.lb <- apply(futurePredictedY, 1, quantile, probs = 0.025)
futurePredictedY.ub <- apply(futurePredictedY, 1, quantile, probs = 0.975)

betaObs <- apply(la$betaObs, 2:3, mean)
betaObs.lb <- apply(la$betaObs, 2:3, quantile, probs = 0.025)
betaObs.ub <- apply(la$betaObs, 2:3, quantile, probs = 0.975)

# plot alpha over time and compare with true values
pdf("smoothed_time_series.pdf")
for (i in 1:1) { # dim(la$alpha)[3]
    plot(1:dim(la$alpha)[2], alpha[,i], ylim = c(min(alpha.lb[,i]), max(alpha.ub[,i])), type = 'l', ylab = "y", xlab = "time"); 
    points(1:dim(la$alpha)[2], y = alpha.lb[,i], lty = 'dotted', type = 'l');
    points(1:dim(la$alpha)[2], y = alpha.ub[,i], lty = 'dotted', type = 'l');
}
points(y_ts[1, ], type = 'p', col = q4[2])
points(y_ts_smooth, type = 'l', col = q4[2])
legend("bottomleft", lty = 1, legend = c("time series and its moving average (as above)", "smoothed times series (with 95%-credibility interval)"), col = q4[c(2, 1)])
abline(v = 70)
text(x = c(35, 85), y = 400, labels = c("Training", "Test"))
dev.off()

pdf("compare_predictions_with_simulated_data.pdf")
plot(x = seq(71, 100, length = 150), y = futurePredictedY_mean, ylim = c(-50, 1500), col = q4[4], xlab = "time", ylab = "y", main = "Predictions during test period")
segments(x0 = seq(71, 100, length = 150), x1 = seq(71, 100, length = 150), col = q4[4], y0 = futurePredictedY.lb, y1 = futurePredictedY.ub)
points(seq(71, 100, length = 150), dt_test$y)
dev.off()

pdf("coefficients_over_time.pdf")
par(mfrow = c(2,1))
plot(1:dim(la$alpha)[2], alpha[,2], ylim = c(min(alpha.lb[,2]), max(alpha.ub[,2])), type = 'l', ylab = expression(b[1]), xlab = "time"); 
legend("topleft", lty = 1, legend = c("true coefficient", "estimate (with 95%-credibility interval)"), col = q4[c(2, 1)])
points(1:dim(la$alpha)[2], y = alpha.lb[,2], lty = 'dotted', type = 'l');
points(1:dim(la$alpha)[2], y = alpha.ub[,2], lty = 'dotted', type = 'l');
abline(h = 30, lty = "dotdash", col = q4[2])
abline(v = 70)
text(x = c(35, 85), y = 27.5, labels = c("Training", "Test"))

plot(1:dim(la$alpha)[2], alpha[,3], ylim = c(min(alpha.lb[,3]), max(alpha.ub[,3])), type = 'l', ylab = expression(b[2]), xlab = "time"); 
points(1:dim(la$alpha)[2], y = alpha.lb[,3], lty = 'dotted', type = 'l');
points(1:dim(la$alpha)[2], y = alpha.ub[,3], lty = 'dotted', type = 'l');
abline(h = 0, lty = "dotdash", col = q4[2])
abline(v = 70)
text(x = c(35, 85), y = -0.15, labels = c("Training", "Test"))
dev.off()

####################################
# test binary outcomes. y_binary1 <- as.integer(dt$y > dt$ts * dt$x0 + 30 * dt$x1)
####################################


numCovariates <- 3
dynamicModelData = list(
    includeTrend = 0,
    N = nrow(dt_train),
    p = numCovariates,
    timePeriods = length(unique(dt_train$t)),
    futureTimePeriods = 30, # for how many time periods in the future do we need predictions?
    s = data.table::data.table(dt_train)[, .N, by = .(t)]$N,
    m0 = rep(0, numCovariates),
    C0 = 1e+07 * diag(numCovariates),
    m0_nu = rep(0, numCovariates),
    C0_nu = 1e+07 * diag(numCovariates),
    x = data.frame(dt_train$x0, dt_train$x1, dt_train$x2),
    y = dt_train$y_binary1
)


dyn_fit <- stan(file = "dynamic_model_binary_outcome_with_trend_reparameterized.stan", data = dynamicModelData, iter=2000, chains=8, cores = 8,
#               no progress after 10 iterations with the following: control = list(max_treedepth = 15, adapt_delta = 0.9)
               control = list(adapt_delta = 0.9, stepsize = 0.8), # one might also try: algorithm = 'HMC'
                open_progress = FALSE, verbose = TRUE, refresh = 100)

la <- extract(dyn_fit, permuted = TRUE) # return a list of arrays

ndraws <- 8000
# get predicted future values for betaObs and for predicted y
futureBetaObs <- array(NA_real_, c(ndraws, 100, 3))
futurePredictedY <- array(NA_real_, c(nrow(dt_test_X), ndraws))
for (t in 71:100) {
    for (p in 1:3) {
        futureBetaObs[, t, p] <- rnorm(ndraws, la$alpha[, t, p], la$sigma_betaObs[, p])
    }

    for (draw in 1:ndraws) {
        if (length(which(dt_test$t == t)) > 0) { # run the following only if we have covariates at time t
            futurePredictedY[which(dt_test$t == t), draw] <- as.matrix(dt_test_X[which(dt_test$t == t), c("x0", "x1", "x2")]) %*% la$betaObs[draw, t, ]
        }
    }
}

## few signs that chains did not mix..
plot(futurePredictedY[49,])
plot(la$betaObs[, 30, 2])


alpha <- apply(la$alpha, 2:3, mean)
alpha.lb <- apply(la$alpha, 2:3, quantile, probs = 0.025)
alpha.ub <- apply(la$alpha, 2:3, quantile, probs = 0.975)

futurePredictedY_mean <- apply(futurePredictedY, 1, mean)
futurePredictedY.lb <- apply(futurePredictedY, 1, quantile, probs = 0.025)
futurePredictedY.ub <- apply(futurePredictedY, 1, quantile, probs = 0.975)

betaObs <- apply(la$betaObs, 2:3, mean)
betaObs.lb <- apply(la$betaObs, 2:3, quantile, probs = 0.025)
betaObs.ub <- apply(la$betaObs, 2:3, quantile, probs = 0.975)

# plot alpha over time and compare with true values
pdf("smoothed_time_series_binary1.pdf")
for (i in 1:1) { # dim(la$alpha)[3]
    plot(1:dim(la$alpha)[2], alpha[,i], ylim = c(min(alpha.lb[,i]), max(alpha.ub[,i])), type = 'l', ylab = "y", xlab = "time"); 
    points(1:dim(la$alpha)[2], y = alpha.lb[,i], lty = 'dotted', type = 'l');
    points(1:dim(la$alpha)[2], y = alpha.ub[,i], lty = 'dotted', type = 'l');
}
points(y_ts[1, ], type = 'p', col = 2)
points(y_ts_smooth, type = 'l', col = 2)
legend("bottomleft", lty = 1, legend = c("time series and its moving average (as above)", "smoothed times series (with 95%-credibility interval)"), col = c(2, 1))
abline(v = 70)
text(x = c(35, 85), y = 400, labels = c("Training", "Test"))
dev.off()

pdf("compare_predictions_with_simulated_data_binary1.pdf")
plot(x = seq(71, 100, length = 150), y = futurePredictedY_mean, ylim = c(0, 1), col = 4, xlab = "time", ylab = "y", main = "Predictions during test period")
segments(x0 = seq(71, 100, length = 150), x1 = seq(71, 100, length = 150), col = 4, y0 = futurePredictedY.lb, y1 = futurePredictedY.ub)
points(seq(71, 100, length = 150), dt_test$y_binary1)
dev.off()

pdf("coefficients_over_time_binary1.pdf")
par(mfrow = c(2,1))
plot(1:dim(la$alpha)[2], alpha[,2], ylim = c(min(alpha.lb[,2]), max(alpha.ub[,2])), type = 'l', ylab = expression(b[1]), xlab = "time"); 
legend("topleft", lty = 1, legend = c("true coefficient", "estimate (with 95%-credibility interval)"), col = c(2, 1))
points(1:dim(la$alpha)[2], y = alpha.lb[,2], lty = 'dotted', type = 'l');
points(1:dim(la$alpha)[2], y = alpha.ub[,2], lty = 'dotted', type = 'l');
abline(h = 30, lty = "dotdash", col = 2)
abline(v = 70)
text(x = c(35, 85), y = 27.5, labels = c("Training", "Test"))

plot(1:dim(la$alpha)[2], alpha[,3], ylim = c(min(alpha.lb[,3]), max(alpha.ub[,3])), type = 'l', ylab = expression(b[2]), xlab = "time"); 
points(1:dim(la$alpha)[2], y = alpha.lb[,3], lty = 'dotted', type = 'l');
points(1:dim(la$alpha)[2], y = alpha.ub[,3], lty = 'dotted', type = 'l');
abline(h = 0, lty = "dotdash", col = 2)
abline(v = 70)
text(x = c(35, 85), y = -0.15, labels = c("Training", "Test"))
dev.off()


####################################
# test binary outcomes. y_binary3 <- as.integer(dt$y > 900)
####################################

numCovariates <- 3
dynamicModelData = list(
    includeTrend = 0,
    N = nrow(dt_train),
    p = numCovariates,
    timePeriods = length(unique(dt_train$t)),
    futureTimePeriods = 30, # for how many time periods in the future do we need predictions?
    s = data.table::data.table(dt_train)[, .N, by = .(t)]$N,
    m0 = rep(0, numCovariates),
    C0 = 1e+07 * diag(numCovariates),
    m0_nu = rep(0, numCovariates),
    C0_nu = 1e+07 * diag(numCovariates),
    x = data.frame(dt_train$x0, dt_train$x1, dt_train$x2),
    y = dt_train$y_binary3
)


dyn_fit <- stan(file = "dynamic_model_binary_outcome_with_trend_reparameterized.stan", data = dynamicModelData, iter=2000, chains=8, cores = 8,
#               no progress after 10 iterations with the following: control = list(max_treedepth = 15, adapt_delta = 0.9)
               control = list(adapt_delta = 0.9, stepsize = 0.8), # one might also try: algorithm = 'HMC'
                open_progress = FALSE, verbose = TRUE, refresh = 100)

la <- extract(dyn_fit, permuted = TRUE) # return a list of arrays

ndraws <- 8000
# get predicted future values for betaObs and for predicted y
futureBetaObs <- array(NA_real_, c(ndraws, 100, 3))
futurePredictedY <- array(NA_real_, c(nrow(dt_test_X), ndraws))
for (t in 71:100) {
    for (p in 1:3) {
        futureBetaObs[, t, p] <- rnorm(ndraws, la$alpha[, t, p], la$sigma_betaObs[, p])
    }

    for (draw in 1:ndraws) {
        if (length(which(dt_test$t == t)) > 0) { # run the following only if we have covariates at time t
            futurePredictedY[which(dt_test$t == t), draw] <- as.matrix(dt_test_X[which(dt_test$t == t), c("x0", "x1", "x2")]) %*% la$betaObs[draw, t, ]
        }
    }
}

## chains did not mix.. results cannot be trusted
plot(futurePredictedY[49,])
plot(la$betaObs[, 30, 2])

